Fair Conformal Classification via Learning Representation-Based Groups

Conformal prediction methods provide statistically rigorous marginal coverage guarantees for machine learning models, but such guarantees fail to account for algorithmic biases, thereby undermining fairness and trust. This paper introduces a fair conformal inference framework for classification tasks. The proposed method constructs prediction sets that guarantee conditional coverage on adaptively identified subgroups, which can be implicitly defined through nonlinear feature combinations. By balancing effectiveness and efficiency in producing compact, informative prediction sets and ensuring adaptive equalized coverage across unfairly treated subgroups, our approach paves a practical pathway toward trustworthy machine learning. Extensive experiments on both synthetic and real-world datasets demonstrate the effectiveness of the framework.

==> figs/code/plot_metric.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import matplotlib.ticker as mticker

# Set style
plt.style.use("seaborn-v0_8")
plt.rcParams["figure.figsize"] = (15, 5)
plt.rcParams["font.size"] = 12


def _apply_nice_yticks(ax, ylim):
    """
    Aim for ~6 nicely spaced y-ticks with simple numbers and few decimals.
    """
    ax.set_ylim(ylim)
    locator = mticker.MaxNLocator(nbins=6, min_n_ticks=4, steps=[1, 2, 2.5, 5, 10])
    ax.yaxis.set_major_locator(locator)
    # Infer step size from generated ticks to choose decimals
    ticks = ax.get_yticks()
    step = None
    if len(ticks) >= 2:
        diffs = np.diff(ticks)
        diffs = diffs[np.isfinite(diffs) & (diffs != 0)]
        if len(diffs) > 0:
            step = float(np.min(np.abs(diffs)))
    # Decide number of decimals based on step
    if step is None:
        decimals = 2
    elif step >= 1:
        decimals = 0
    elif step >= 0.1:
        decimals = 1
    elif step >= 0.01:
        decimals = 2
    else:
        decimals = 3

    def _fmt(x, pos=None):
        value = round(x, decimals)
        s = f"{value:.{decimals}f}" if decimals > 0 else f"{int(round(value))}"
        if decimals > 0:
            s = s.rstrip('0').rstrip('.')
        return s

    ax.yaxis.set_major_formatter(mticker.FuncFormatter(_fmt))


def plot_single_subplot(
    data_dict,
    x_values,
    title,
    ylabel,
    ylim,
    target_line=None,
    legend_loc="lower right",
    save_path=None,
):
    """
    Create a single subplot showing performance comparison across different methods

    Args:
        data_dict: Dictionary with method names as keys
        x_values: List of x-axis values (e.g., [500, 1000, 2000, 3000, 4000])
        title: Title of the subplot
        ylabel: Y-axis label
        ylim: Tuple of (min, max) for y-axis limits
        target_line: Optional target line value (e.g., 0.9 for coverage)
        legend_loc: Location of legend
        save_path: Path to save the plot
    """

    # Define colors and markers
    colors = {
        "My Adaptive": "#d62728",  # Red
        "Adaptive1": "#1f77b4",    # Blue
        "Adaptive2": "#b3cde3",    # Lighter blue
        "Marginal": "#ffd27f",     # Light orange
        "Partial": "#c6b4e3",      # Light purple
    }

    markers = {
        "My Adaptive": "o",        # Circle with dot
        "Adaptive1": "s",          # Square
        "Adaptive2": "X",          # Cross in square
        "Marginal": "*",           # Asterisk
        "Partial": "^",            # Triangle
    }

    # Create subplot
    fig, ax = plt.subplots(1, 1, figsize=(5, 4))

    # Set title and labels
    ax.set_xlabel("Sample size", fontsize=12)
    ax.set_ylabel(ylabel, fontsize=12)
    _apply_nice_yticks(ax, ylim)
    
    # Set x-axis ticks to only show ndata values
    ax.set_xticks(x_values)

    # Add target line if specified
    if target_line is not None:
        ax.axhline(y=target_line, color="black", linestyle="-", alpha=0.7, linewidth=1)

    # Plot data for each method
    method2label = {
        "My Adaptive": "My Adaptive",
        "Adaptive1": "AFCP1",
        "Adaptive2": "AFCP2",
        "Marginal": "Marginal",
        "Partial": "Partial",
    }
    
    for method, y_data in data_dict.items():
        ax.plot(
            x_values,
            y_data,
            color=colors.get(method, "#000000"),
            marker=markers.get(method, "o"),
            markersize=8,
            linewidth=2,
            label=method2label.get(method, method),
        )

    # Add legend and grid
    ax.legend(loc=legend_loc, fontsize=12)
    ax.grid(True, alpha=0.3)

    if save_path is not None:
        # Normalize to PDF extension
        base, _ = os.path.splitext(save_path)
        pdf_path = base + ".pdf"
        os.makedirs(os.path.dirname(pdf_path), exist_ok=True)
        plt.savefig(pdf_path, dpi=300, bbox_inches="tight")
        print(f"Plot saved to: {pdf_path}")

    return fig, ax


def create_all_metric_plots():
    """
    Create plots for all four metrics using the hardcoded data
    """
    
    # Sample sizes
    ndatas = [500, 1000, 2000, 3000, 4000]
    
    # Hardcoded data from txt files
    # Coverage data
    coverage_data = {
        "My Adaptive": [0.9446, 0.9428000000000001, 0.9443999999999999, 0.9423999999999999, 0.944],
        "Adaptive1": [0.9166000000000001, 0.9134, 0.9071999999999999, 0.916, 0.9182],
        "Adaptive2": [0.9570000000000001, 0.9356, 0.9262, 0.9296, 0.9255999999999999],
        "Partial": [0.9282, 0.9232000000000001, 0.9162000000000001, 0.9216, 0.923],
        "Marginal": [0.9012, 0.8966000000000001, 0.9002000000000001, 0.902, 0.901]
    }
    
    # Conditional Coverage data
    conditional_coverage_data = {
        "My Adaptive": [0.9087141257518454, 0.9112382396195884, 0.9043941321158451, 0.9076689289391057, 0.9043326089471846],
        "Adaptive1": [0.8613850236700977, 0.8577353970603334, 0.8347365526141766, 0.8548827527824558, 0.8534465888049966],
        "Adaptive2": [0.9272542700497877, 0.8969720047733294, 0.8698897659799536, 0.8794688084703188, 0.8675566496435136],
        "Partial": [0.8789376893362736, 0.8739147582660011, 0.8495313561863336, 0.8643523831938635, 0.8612990840954016],
        "Marginal": [0.836359873094815, 0.8298164832253883, 0.8229783488074074, 0.8414205005601998, 0.8434565579462783]
    }
    
    # Average Size data
    size_data = {
        "My Adaptive": [3.1056, 2.8031999999999995, 2.7618, 2.6436, 2.6292],
        "Adaptive1": [2.8918, 2.648, 2.5932, 2.5194, 2.4867999999999997],
        "Adaptive2": [3.5908, 2.8148, 2.6929999999999996, 2.5957999999999997, 2.5416],
        "Partial": [2.9778, 2.7226000000000004, 2.6446, 2.5518, 2.5267999999999997],
        "Marginal": [2.7758, 2.5416, 2.5528, 2.4682, 2.4486]
    }
    
    # WSC data
    wsc_data = {
        "My Adaptive": [0.9056671252178795, 0.899613967769419, 0.8994916315230925, 0.8998162860078361, 0.9019104848197503],
        "Adaptive1": [0.8588590720847881, 0.8505979087584515, 0.8322647097634872, 0.8547049895655473, 0.8551269497186554],
        "Adaptive2": [0.9191786757416489, 0.8877298739732454, 0.8658514093135254, 0.8782971355200984, 0.873373398513062],
        "Partial": [0.8763494858097955, 0.8678830816293276, 0.8463728209967245, 0.8644223102186525, 0.8634066291786195],
        "Marginal": [0.833948770984588, 0.8221314970232496, 0.819966775093069, 0.8428035528183949, 0.845288228120117]
    }
    
    # Create plots for each metric
    metrics_config = [
        {
            "data": coverage_data,
            "title": "Coverage",
            "ylabel": "Coverage",
            "ylim": (0.88, 1.01),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Coverage"
        },
        {
            "data": conditional_coverage_data,
            "title": "Conditional Coverage",
            "ylabel": "Conditional Coverage",
            "ylim": (0.8, 1.01),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Conditional_Coverage"
        },
        {
            "data": size_data,
            "title": "Average Size",
            "ylabel": "Size",
            "ylim": (2, 4.1),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Average_Size"
        },
        {
            "data": wsc_data,
            "title": "WSC",
            "ylabel": "WSC",
            "ylim": (0.75, 1.02),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "WSC"
        }
    ]
    
    # Generate plots
    for config in metrics_config:
        plot_single_subplot(
            data_dict=config["data"],
            x_values=ndatas,
            title=config["title"],
            ylabel=config["ylabel"],
            ylim=config["ylim"],
            target_line=config["target_line"],
            legend_loc=config["legend_loc"],
            save_path=f"results/pic/{config['filename']}_comparison.pdf"
        )
        plt.show()
    
    print("All metric plots have been generated and saved!")


if __name__ == "__main__":
    create_all_metric_plots()


==> figs/code/plot_time.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set style
plt.style.use("seaborn-v0_8")
plt.rcParams["figure.figsize"] = (15, 8)
plt.rcParams["font.size"] = 12

# 数据
N_values = [500, 1000, 2000, 3000, 4000]
AFCP1_times = [529.04, 1080.43, 2349.87, 3681.29, 4016.89]
AFCP2_times = [528.29, 1080.01, 2347.20, 3685.10, 4017.39]
OURS_times = [36.68, 59.33, 118.25, 183.66, 241.42]

# 设置图形大小
plt.figure(figsize=(15, 8))

# 设置柱状图的位置
x = np.arange(len(N_values))  # N值的位置
width = 0.15  # 柱状图的宽度，进一步减小以增加缝隙
gap = 0.05  # 柱子之间的间隙

# 创建水平柱状图
plt.barh(x - width - gap, AFCP1_times, width, label='AFCP1', color='#FFB366', alpha=0.8)  # 淡橙色
plt.barh(x, AFCP2_times, width, label='AFCP2', color='#87CEEB', alpha=0.8)  # 淡蓝色
plt.barh(x + width + gap, OURS_times, width, label='OURS', color='#DC143C', alpha=0.8)  # 红色

# 设置标签和标题
plt.xlabel('Time Cost (seconds)', fontsize=16, fontweight='bold')
# plt.ylabel('N', fontsize=16, fontweight='bold', rotation=0)
plt.title('Time Cost Comparison of Different Methods', fontsize=18, fontweight='bold')
plt.yticks(x, N_values, fontsize=14)  # rotation=90 确保N值竖着放
plt.xticks(fontsize=14)

# 添加图例
plt.legend(loc='lower right', fontsize=18)

# 添加网格线
plt.grid(axis='x', alpha=0.3, linestyle='--')

# 调整布局
plt.tight_layout()

# 保持边框，但设置样式
ax = plt.gca()
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(True)
ax.spines['left'].set_visible(True)
ax.spines['bottom'].set_color('gray')
ax.spines['left'].set_color('gray')

# 保存图片
plt.savefig('results/pic/time_cost_comparison.pdf', dpi=300, bbox_inches='tight')

# 显示图片
plt.show()

# 打印数据摘要
print("Time Cost Summary:")
print("N\tAFCP1\tAFCP2\tOURS")
print("-" * 40)
for i, n in enumerate(N_values):
    print(f"{n}\t{AFCP1_times[i]:.2f}\t{AFCP2_times[i]:.2f}\t{OURS_times[i]:.2f}")

# 计算性能提升
print("\nPerformance Improvement (OURS vs AFCP1):")
for i, n in enumerate(N_values):
    improvement = AFCP1_times[i] / OURS_times[i]
    print(f"N={n}: {improvement:.1f}x faster")


==> iclr2026-3/figs/code/plot_metric.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import matplotlib.ticker as mticker

# Set style
plt.style.use("seaborn-v0_8")
plt.rcParams["figure.figsize"] = (15, 5)
plt.rcParams["font.size"] = 12


def _apply_nice_yticks(ax, ylim):
    """
    Aim for ~6 nicely spaced y-ticks with simple numbers and few decimals.
    """
    ax.set_ylim(ylim)
    locator = mticker.MaxNLocator(nbins=6, min_n_ticks=4, steps=[1, 2, 2.5, 5, 10])
    ax.yaxis.set_major_locator(locator)
    # Infer step size from generated ticks to choose decimals
    ticks = ax.get_yticks()
    step = None
    if len(ticks) >= 2:
        diffs = np.diff(ticks)
        diffs = diffs[np.isfinite(diffs) & (diffs != 0)]
        if len(diffs) > 0:
            step = float(np.min(np.abs(diffs)))
    # Decide number of decimals based on step
    if step is None:
        decimals = 2
    elif step >= 1:
        decimals = 0
    elif step >= 0.1:
        decimals = 1
    elif step >= 0.01:
        decimals = 2
    else:
        decimals = 3

    def _fmt(x, pos=None):
        value = round(x, decimals)
        s = f"{value:.{decimals}f}" if decimals > 0 else f"{int(round(value))}"
        if decimals > 0:
            s = s.rstrip('0').rstrip('.')
        return s

    ax.yaxis.set_major_formatter(mticker.FuncFormatter(_fmt))


def plot_single_subplot(
    data_dict,
    x_values,
    title,
    ylabel,
    ylim,
    target_line=None,
    legend_loc="lower right",
    save_path=None,
):
    """
    Create a single subplot showing performance comparison across different methods

    Args:
        data_dict: Dictionary with method names as keys
        x_values: List of x-axis values (e.g., [500, 1000, 2000, 3000, 4000])
        title: Title of the subplot
        ylabel: Y-axis label
        ylim: Tuple of (min, max) for y-axis limits
        target_line: Optional target line value (e.g., 0.9 for coverage)
        legend_loc: Location of legend
        save_path: Path to save the plot
    """

    # Define colors and markers
    colors = {
        "My Adaptive": "#d62728",  # Red
        "Adaptive1": "#1f77b4",    # Blue
        "Adaptive2": "#b3cde3",    # Lighter blue
        "Marginal": "#ffd27f",     # Light orange
        "Partial": "#c6b4e3",      # Light purple
    }

    markers = {
        "My Adaptive": "o",        # Circle with dot
        "Adaptive1": "s",          # Square
        "Adaptive2": "X",          # Cross in square
        "Marginal": "*",           # Asterisk
        "Partial": "^",            # Triangle
    }

    # Create subplot
    fig, ax = plt.subplots(1, 1, figsize=(5, 4))

    # Set title and labels
    ax.set_xlabel("Sample size", fontsize=12)
    ax.set_ylabel(ylabel, fontsize=12)
    _apply_nice_yticks(ax, ylim)
    
    # Set x-axis ticks to only show ndata values
    ax.set_xticks(x_values)

    # Add target line if specified
    if target_line is not None:
        ax.axhline(y=target_line, color="black", linestyle="-", alpha=0.7, linewidth=1)

    # Plot data for each method
    method2label = {
        "My Adaptive": "My Adaptive",
        "Adaptive1": "AFCP1",
        "Adaptive2": "AFCP2",
        "Marginal": "Marginal",
        "Partial": "Partial",
    }
    
    for method, y_data in data_dict.items():
        ax.plot(
            x_values,
            y_data,
            color=colors.get(method, "#000000"),
            marker=markers.get(method, "o"),
            markersize=8,
            linewidth=2,
            label=method2label.get(method, method),
        )

    # Add legend and grid
    ax.legend(loc=legend_loc, fontsize=12)
    ax.grid(True, alpha=0.3)

    if save_path is not None:
        # Normalize to PDF extension
        base, _ = os.path.splitext(save_path)
        pdf_path = base + ".pdf"
        os.makedirs(os.path.dirname(pdf_path), exist_ok=True)
        plt.savefig(pdf_path, dpi=300, bbox_inches="tight")
        print(f"Plot saved to: {pdf_path}")

    return fig, ax


def create_all_metric_plots():
    """
    Create plots for all four metrics using the hardcoded data
    """
    
    # Sample sizes
    ndatas = [500, 1000, 2000, 3000, 4000]
    
    # Hardcoded data from txt files
    # Coverage data
    coverage_data = {
        "My Adaptive": [0.9446, 0.9428000000000001, 0.9443999999999999, 0.9423999999999999, 0.944],
        "Adaptive1": [0.9166000000000001, 0.9134, 0.9071999999999999, 0.916, 0.9182],
        "Adaptive2": [0.9570000000000001, 0.9356, 0.9262, 0.9296, 0.9255999999999999],
        "Partial": [0.9282, 0.9232000000000001, 0.9162000000000001, 0.9216, 0.923],
        "Marginal": [0.9012, 0.8966000000000001, 0.9002000000000001, 0.902, 0.901]
    }
    
    # Conditional Coverage data
    conditional_coverage_data = {
        "My Adaptive": [0.9087141257518454, 0.9112382396195884, 0.9043941321158451, 0.9076689289391057, 0.9043326089471846],
        "Adaptive1": [0.8613850236700977, 0.8577353970603334, 0.8347365526141766, 0.8548827527824558, 0.8534465888049966],
        "Adaptive2": [0.9272542700497877, 0.8969720047733294, 0.8698897659799536, 0.8794688084703188, 0.8675566496435136],
        "Partial": [0.8789376893362736, 0.8739147582660011, 0.8495313561863336, 0.8643523831938635, 0.8612990840954016],
        "Marginal": [0.836359873094815, 0.8298164832253883, 0.8229783488074074, 0.8414205005601998, 0.8434565579462783]
    }
    
    # Average Size data
    size_data = {
        "My Adaptive": [3.1056, 2.8031999999999995, 2.7618, 2.6436, 2.6292],
        "Adaptive1": [2.8918, 2.648, 2.5932, 2.5194, 2.4867999999999997],
        "Adaptive2": [3.5908, 2.8148, 2.6929999999999996, 2.5957999999999997, 2.5416],
        "Partial": [2.9778, 2.7226000000000004, 2.6446, 2.5518, 2.5267999999999997],
        "Marginal": [2.7758, 2.5416, 2.5528, 2.4682, 2.4486]
    }
    
    # WSC data
    wsc_data = {
        "My Adaptive": [0.9056671252178795, 0.899613967769419, 0.8994916315230925, 0.8998162860078361, 0.9019104848197503],
        "Adaptive1": [0.8588590720847881, 0.8505979087584515, 0.8322647097634872, 0.8547049895655473, 0.8551269497186554],
        "Adaptive2": [0.9191786757416489, 0.8877298739732454, 0.8658514093135254, 0.8782971355200984, 0.873373398513062],
        "Partial": [0.8763494858097955, 0.8678830816293276, 0.8463728209967245, 0.8644223102186525, 0.8634066291786195],
        "Marginal": [0.833948770984588, 0.8221314970232496, 0.819966775093069, 0.8428035528183949, 0.845288228120117]
    }
    
    # Create plots for each metric
    metrics_config = [
        {
            "data": coverage_data,
            "title": "Coverage",
            "ylabel": "Coverage",
            "ylim": (0.88, 1.01),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Coverage"
        },
        {
            "data": conditional_coverage_data,
            "title": "Conditional Coverage",
            "ylabel": "Conditional Coverage",
            "ylim": (0.8, 1.01),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Conditional_Coverage"
        },
        {
            "data": size_data,
            "title": "Average Size",
            "ylabel": "Size",
            "ylim": (2, 4.1),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "Average_Size"
        },
        {
            "data": wsc_data,
            "title": "WSC",
            "ylabel": "WSC",
            "ylim": (0.75, 1.02),
            "target_line": None,
            "legend_loc": "upper right",
            "filename": "WSC"
        }
    ]
    
    # Generate plots
    for config in metrics_config:
        plot_single_subplot(
            data_dict=config["data"],
            x_values=ndatas,
            title=config["title"],
            ylabel=config["ylabel"],
            ylim=config["ylim"],
            target_line=config["target_line"],
            legend_loc=config["legend_loc"],
            save_path=f"results/pic/{config['filename']}_comparison.pdf"
        )
        plt.show()
    
    print("All metric plots have been generated and saved!")


if __name__ == "__main__":
    create_all_metric_plots()


==> iclr2026-3/figs/code/plot_time.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set style
plt.style.use("seaborn-v0_8")
plt.rcParams["figure.figsize"] = (15, 8)
plt.rcParams["font.size"] = 12

# 数据
N_values = [500, 1000, 2000, 3000, 4000]
AFCP1_times = [529.04, 1080.43, 2349.87, 3681.29, 4016.89]
AFCP2_times = [528.29, 1080.01, 2347.20, 3685.10, 4017.39]
OURS_times = [36.68, 59.33, 118.25, 183.66, 241.42]

# 设置图形大小
plt.figure(figsize=(15, 8))

# 设置柱状图的位置
x = np.arange(len(N_values))  # N值的位置
width = 0.15  # 柱状图的宽度，进一步减小以增加缝隙
gap = 0.05  # 柱子之间的间隙

# 创建水平柱状图
plt.barh(x - width - gap, AFCP1_times, width, label='AFCP1', color='#FFB366', alpha=0.8)  # 淡橙色
plt.barh(x, AFCP2_times, width, label='AFCP2', color='#87CEEB', alpha=0.8)  # 淡蓝色
plt.barh(x + width + gap, OURS_times, width, label='OURS', color='#DC143C', alpha=0.8)  # 红色

# 设置标签和标题
plt.xlabel('Time Cost (seconds)', fontsize=16, fontweight='bold')
# plt.ylabel('N', fontsize=16, fontweight='bold', rotation=0)
plt.title('Time Cost Comparison of Different Methods', fontsize=18, fontweight='bold')
plt.yticks(x, N_values, fontsize=14)  # rotation=90 确保N值竖着放
plt.xticks(fontsize=14)

# 添加图例
plt.legend(loc='lower right', fontsize=18)

# 添加网格线
plt.grid(axis='x', alpha=0.3, linestyle='--')

# 调整布局
plt.tight_layout()

# 保持边框，但设置样式
ax = plt.gca()
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(True)
ax.spines['left'].set_visible(True)
ax.spines['bottom'].set_color('gray')
ax.spines['left'].set_color('gray')

# 保存图片
plt.savefig('results/pic/time_cost_comparison.pdf', dpi=300, bbox_inches='tight')

# 显示图片
plt.show()

# 打印数据摘要
print("Time Cost Summary:")
print("N\tAFCP1\tAFCP2\tOURS")
print("-" * 40)
for i, n in enumerate(N_values):
    print(f"{n}\t{AFCP1_times[i]:.2f}\t{AFCP2_times[i]:.2f}\t{OURS_times[i]:.2f}")

# 计算性能提升
print("\nPerformance Improvement (OURS vs AFCP1):")
for i, n in enumerate(N_values):
    improvement = AFCP1_times[i] / OURS_times[i]
    print(f"N={n}: {improvement:.1f}x faster")

